Recovering Single-Crossing Preferences From Approval Ballots

An electorate with fully-ranked innate preferences casts approval votes over a finite set of alternatives. As a result, only partial information about the true preferences is revealed to the voting authorities. In an effort to understand the nature of the true preferences given only partial information, one might ask whether the unknown innate preferences could possibly be single-crossing. The existence of a polynomial time algorithm to determine this has been asked as an outstanding problem in the works of Elkind and Lackner. We hereby give a polynomial time algorithm determining a single-crossing collection of fully-ranked preferences that could have induced the elicited approval ballots, or reporting the nonexistence thereof. Moreover, we consider the problem of identifying negative instances with a set of forbidden sub-ballots, showing that any such characterization requires infinitely many forbidden configurations.

==> exhaust_proof.cpp <==
/*
  To compile:
    $> g++ -std=c++11 -O2 exhaust_proof.cpp -o exhaust_proof

  To run proof of first lemma, use:
    $> echo "1" | ./exhaust_proof

  To run proof of second lemma, use:
    $> echo "2" | ./exhaust_proof

  In both cases, the output contains the conclusion:
    "Guaranteed edge in formula graph: 3->1 = 5->1"
*/
#include <bits/stdc++.h>

using namespace std;

using Matrix = vector<string>;

vector<Matrix> GenMatricesFromPattern(const Matrix &pattern) {
  const int N = pattern.size();
  assert(N > 0);
  const int M = pattern[0].size();
  vector<pair<int, int>> empty_pos;
  for (int i = 0; i < N; ++i) {
    for (int j = 0; j < M; ++j) {
      if (pattern[i][j] == '?') {
        empty_pos.emplace_back(i, j);
      }
    }
  }
  vector<Matrix> matrices;
  Matrix mat = pattern;
  for (int mask = 0; mask < (1 << empty_pos.size()); ++mask) {
    for (int index = 0; index < empty_pos.size(); ++index) {
      if (mask & (1 << index)) {
        mat[empty_pos[index].first][empty_pos[index].second] = '1';
      } else {
        mat[empty_pos[index].first][empty_pos[index].second] = '0';
      }
    }
    matrices.push_back(mat);
  }
  return matrices;
}

// Union-Find data structure.
struct UF {
  vector<int> e, normalized;
  void normalizeNontrivial() {
    int index = 0;
    for (int i = 0; i < e.size(); ++i)
      if (size(i) > 1) {
        if (normalized[find(i)] == -1) {
          normalized[find(i)] = index++;
        }
        normalized[i] = normalized[find(i)];
      }
  }
  UF(int n) : e(n, -1), normalized(n, -1) {}
  bool sameSet(int a, int b) { return find(a) == find(b); }
  int size(int x) { return -e[find(x)]; }
  int find(int x) { return e[x] < 0 ? x : e[x] = find(e[x]); }
  bool join(int a, int b) {
    a = find(a), b = find(b);
    if (a == b)
      return false;
    if (e[a] > e[b])
      swap(a, b);
    e[a] += e[b];
    e[b] = a;
    return true;
  }
};

struct Edge {
  int from, to;
  Edge() = default;
  Edge(int from_, int to_) : from(from_), to(to_) {}
  friend bool operator==(const Edge &e1, const Edge &e2) {
    return make_pair(e1.from, e1.to) == make_pair(e2.from, e2.to);
  }
  friend bool operator<(const Edge &e1, const Edge &e2) {
    return make_pair(e1.from, e1.to) < make_pair(e2.from, e2.to);
  }
};

pair<Edge, Edge> NormalizeEquality(pair<Edge, Edge> eq) {
  if (eq.first.from == eq.second.from) {
    swap(eq.first.from, eq.first.to);
    swap(eq.second.from, eq.second.to);
  }
  assert(eq.first.to == eq.second.to);
  assert(eq.first.from != eq.second.from);
  if (eq.first.from > eq.second.from) {
    swap(eq.first, eq.second);
  }
  return eq;
}

// The Colorful Graph.
struct ComponentsGraph {
  int M;
  set<pair<Edge, Edge>> equalities;
  vector<vector<Edge>> edges_for_color;
  map<pair<int, int>, int> color_of_edge;
  ComponentsGraph() = default;
  ComponentsGraph(int M_, set<pair<Edge, Edge>> &&equalities_,
                  vector<vector<Edge>> &&edges_for_color_)
      : M(M_), equalities(equalities_), edges_for_color(edges_for_color_) {
    for (int i = 0; i < edges_for_color.size(); ++i) {
      for (const Edge &e : edges_for_color[i]) {
        color_of_edge[make_pair(e.from, e.to)] =
            color_of_edge[make_pair(e.to, e.from)] = i;
      }
    }
  }

  static ComponentsGraph
  NoComponentsGraph(set<pair<Edge, Edge>> &&equalities_) {
    return ComponentsGraph(-1, move(equalities_), {});
  }

  bool IsNoComponentsGraph() const { return M == -1; }
};

ComponentsGraph BuildComponentsGraph(const Matrix &mat) {
  const int N = mat.size();
  assert(N > 0);
  const int M = mat[0].size();
  const int edges = M * (M - 1);
  vector<vector<int>> edge(M, vector<int>(M, -1));
  for (int i = 0, index = 0; i < M; ++i) {
    for (int j = i + 1; j < M; ++j) {
      edge[i][j] = index++;
      edge[j][i] = index++;
    }
  }
  UF union_find(edges);
  set<pair<Edge, Edge>> equalities;
  for (int i = 0; i < M; ++i) {
    for (int j = 0; j < M; ++j) {
      for (int k = i + 1; k < M; ++k) {
        if (i != j && j != k) {
          for (int a = 0; a < N; ++a) {
            for (int b = a + 1; b < N; ++b) {
              const char val0 = mat[a][i];
              const char val1 = '0' ^ '1' ^ val0;
              if (mat[a][i] == val0 && mat[a][j] == val1 && mat[a][k] == val0 &&
                  mat[b][i] == val1 && mat[b][j] == val0 && mat[b][k] == val1) {
                union_find.join(edge[i][j], edge[k][j]);
                union_find.join(edge[j][i], edge[j][k]);
                equalities.insert(
                    NormalizeEquality(make_pair(Edge(i, j), Edge(k, j))));
              }
            }
          }
        }
      }
    }
  }
  // Find if a clear contradiction exists; i.e. complementary
  // edges in the same connected component.
  for (int i = 0; i < M; ++i) {
    for (int j = i + 1; j < M; ++j) {
      if (union_find.sameSet(edge[i][j], edge[j][i])) {
        return ComponentsGraph::NoComponentsGraph(move(equalities));
      }
    }
  }
  // Normalize components of size > 1.
  vector<vector<int>> color(M, vector<int>(M, -1));
  union_find.normalizeNontrivial();
  int max_color = -2;
  for (int i = 0; i < M; ++i) {
    for (int j = 0; j < M; ++j) {
      if (i != j && union_find.size(edge[i][j]) > 1) {
        color[i][j] = union_find.normalized[edge[i][j]];
        max_color = max(max_color, color[i][j]);
      }
    }
  }
  // Now renormalize to eliminate opposite edges from counting.
  vector<int> renormalized(max(0, max_color), -1);
  int new_colors = 0;
  for (int i = 0; i < M; ++i) {
    for (int j = i + 1; j < M; ++j) {
      if (color[i][j] >= 0) { // Edge is not singleton.
        if (renormalized[color[i][j]] == -1) {
          renormalized[color[i][j]] = new_colors++;
          renormalized[color[j][i]] = -2;
        }
      }
    }
  }
  assert(new_colors - 1 == max_color / 2);
  for (int i = 0; i < M; ++i) {
    for (int j = 0; j < M; ++j) {
      if (i != j && color[i][j] >= 0) { // Edge is not singleton.
        color[i][j] = renormalized[color[i][j]];
      }
    }
  }
  vector<vector<Edge>> edges_for_color(new_colors);
  for (int i = 0; i < M; ++i) {
    for (int j = 0; j < M; ++j) {
      if (i != j && color[i][j] >= 0) {
        assert(color[i][j] < new_colors);
        edges_for_color[color[i][j]].emplace_back(i, j);
      }
    }
  }
  return ComponentsGraph(M, move(equalities), move(edges_for_color));
}

void ProveTheTwoLemmas(int lemma) {
  assert(lemma == 1 or lemma == 2);
  vector<Matrix> matrices;
  if (lemma == 1) {
    matrices = GenMatricesFromPattern({
        "01?1?", //
        "10?0?", //
        "?01?1", //
        "?10?0", //
    });
  } else {
    matrices = GenMatricesFromPattern({
        "01?0?", //
        "10?1?", //
        "?01?1", //
        "?10?0", //
    });
  }

  set<pair<Edge, Edge>> common_eq; // Edges found in all formula graphs.
  bool first_time = true;
  int found_matrices = 0;
  for (const auto &mat : matrices) {
    // Build colorful graph.
    const ComponentsGraph cg = BuildComponentsGraph(mat);
    // Colorful graph needs to exist.
    if (cg.IsNoComponentsGraph())
      continue;
    // Conditions in both lemmas, note -1 everywhere since code works 0-indexed.
    if (cg.equalities.count(NormalizeEquality({Edge{0, 1}, Edge{2, 1}})))
      continue;
    if (cg.equalities.count(NormalizeEquality({Edge{0, 1}, Edge{4, 1}})))
      continue;

    cerr << "Found abiding matrix #" << ++found_matrices << endl;
    if (first_time) {
      first_time = false;
      common_eq = cg.equalities;
    } else {
      set<pair<Edge, Edge>> inters;
      set_intersection(common_eq.begin(), common_eq.end(),
                       cg.equalities.begin(), cg.equalities.end(),
                       inserter(inters, inters.begin()));
      common_eq = inters;
    }
  }
  for (const pair<Edge, Edge> &eq : common_eq) {
    // +1 everywhere because code works 0-indexed.
    cout << "Guaranteed edge in formula graph: " << eq.first.from + 1 << "->"
         << eq.first.to + 1 << " = " << eq.second.from + 1 << "->"
         << eq.second.to + 1 << endl;
  }
}

int main() {
  int lemma;
  cin >> lemma;
  ProveTheTwoLemmas(lemma);
}
